Tunable turbulence in driven microscale emulsions

We present a tunable, non-equilibrium oil-in-oil emulsion that serves as a model system for investigating the transition from controlled droplet deformation to multiscale flows reminiscent of turbulence. By utilizing a miscible mixture of silicone and motor oils as the continuous phase and the immiscible castor oil as the droplet phase, we isolate electrical conductivity as a single experimental control parameter, varying it by over two orders of magnitude while keeping viscosity and permittivity nearly constant. This high degree of control allows us to systematically traverse the electrohydrodynamic (EHD) phase diagram with dielectric constant and conductivity as control parameters. We validate small-deformation theory at low fields before driving the system into a regime of multiscale, unsteady flows at high fields. We employ three complementary approaches on the same system (particle image velocimetry (PIV), used to map velocity fields, and rheometry and differential dynamic microscopy (DDM), two techniques used to probe viscosity and diffusion) to quantify the emergence of scale invariance in the energy spectra with increasing field strength. Above a threshold field, we find that the spatio-temporal energy spectra obtained by PIV analysis of droplet dynamics display power-law scaling, $E(k) \sim k^{-\alpha_k}$, where $\alpha_k$ approaches the inertial turbulence exponent of $5/3$ at high fields. Energy spectra from rheometry also yield a power law, $S(\nu) \sim \nu^{-\alpha_\nu}$, with $\alpha_\nu = 5/3$ at high fields. Mean square displacement (MSD) analyses on the same datasets reveal super-diffusive behavior, $\mathrm{MSD} \sim t^{\gamma}$, with $\gamma = 3/2$. These observations provide strong evidence of a conductivity-tunable transition to EHD-driven turbulence in a microscale emulsion.

==> anc/0-SI.tex <==
\documentclass[%
 aip,
% jmp,
% bmf,
% sd,
% rsi,
 amsmath,amssymb,
preprint,%
%reprint,%
%author-year,%
%author-numerical,%
% Conference Proceedings
]{revtex4-2}
% Use the lineno option to display guide line numbers if required.




\usepackage{graphicx}
\usepackage{caption}
\captionsetup{justification=raggedright,singlelinecheck=false}
\usepackage{subcaption}
\usepackage{amsmath,amssymb}
\usepackage{mathrsfs}
\usepackage{lineno}
\usepackage{multirow}
\usepackage{bm}
\usepackage{booktabs}
%\usepackage{cite}
\usepackage{color}
\bibliographystyle{unsrt}
\newcommand{\ay}[1]{{\color{blue}{#1}}}
\newcommand{\aycomment}[1]{{\color{red}[\bf{#1}]}}
\newcommand{\mb}[1]{{\color{red}{#1}}}
\newcommand{\mbcomment}[1]{{\color{magenta}[\bf{#1}]}}








\begin{document}
% \begin{document}
% \title{Conductivity-controlled electrohydrodynamic turbulence in emulsions}
% \author{}
% \maketitle
\section*{Supplementary Materials for:}
\noindent {\Large\bfseries Tunable turbulence in driven microscale emulsions}


\noindent Majid Bahraminasr, Anand Yethiraj%




%% Adds the main heading for the SM text. Comment out this line if you do not have any supporting information text.



\subsection{Relative permittivity and interfacial tension measurements}
\label{sec:properties}

%Conductivity measurements were performed using a Scientifica conductivity meter (Model 627). The measurement setup involves immersing a probe, consisting of two parallel tubes, into the sample. 
%
%\subsubsection{Viscosity}
%Viscosity measurements were carried out using an Anton Paar Physica MCR 301 rotational rheometer. 

%\subsubsection{Relative permittivity}

The relative permittivity (\( \kappa \)) of the oils was measured $via$ normal force measurements on a rotational rheometer. %equipped with electrically isolated, Teflon-coated parallel-plate electrodes. An electric field was applied across the sample, and the resulting normal force was recorded. This force follows the parallel-plate capacitor relation:
%
%\[
%F = \frac{\epsilon_0 \kappa A}{2d^2} V^2
%\]
%
The measured normal force exhibited a linear dependence on \( V^2 \): $F = \frac{\epsilon_0 \kappa A}{2d^2} V^2$: from the slope of a linear fit, the relative permittivity was determined using the expression
\[
\kappa = \frac{\text{slope}}{\epsilon_0 A / (2d^2)}.
\]

To estimate the interfacial tension between the two immiscible oils, we measured the time-dependent deformation of a single drop of motor oil in castor oil, in the class A regime so that the deformation is prolate. Upon the application of an electric field ($E = 3\,\mathrm{V/\mu m}$ and $\nu =1\mathrm{kHz}$), the drop deformed from a spherical shape with a radius of $30 \mu m $ into a prolate ellipsoid and reached a steady shape. Figure \ref{fig:gammaInt} shows the deformation (scaled with the drop radius) as a function of time. The transient deformation was well described by an exponential relaxation of the form $D/a = A(1- e^{-t/\tau})$, where $a$ is the radius of the droplets. $\tau$, which represents the characteristic deformation time, was found to be $\tau = 0.02~\mathrm{(s)}$. The interfacial tension $\gamma_{int}$ was then obtained from $\tau$ (Ref. [50] in the main manuscript) using $\gamma_{int} = 2\bar{\eta} a / \tau = 1.2~\mathrm{mN/m}$, with $\bar{\eta} = 0.479~\mathrm{Pa.s} $ denoting the average viscosity of the two phases. Values of  $\gamma_{int}$ for different conductivities of the continuous phase are provided in Table~\ref{tab:emulsionparams}.%\ref{Table_properties}

\begin{figure}[hpt!]
\centering
\includegraphics[width=0.5\textwidth]{../Figures/gamma_int.png}
\caption{{\bf Droplet relaxation times and interfacial tension:} Motor oil droplet deformation in castor oil under an electric field of $E = 3~\mathrm{V/\mu m}$ and $f = 1~\mathrm{kHz}$. The droplet elongates from a spherical to a prolate shape and relaxes exponentially, $D/a =  A (1 -e^{-t/\tau})$. From the fitted value $\tau = 0.02$ s, we obtained an interfacial tension $\gamma_{\mathrm{int}} = 1.2~\mathrm{mN/m}$ (see text and SM Table \ref{tab:emulsionparams}).}
\label{fig:gammaInt}
\end{figure}

\subsection{Table of Sample Parameters}

Table \ref{tab:emulsionparams} summarizes the volume fractions $\phi = V_{Mo}/(V_{Mo} + V_{Si})$ used in the mixtures, the corresponding electrical conductivities of bulk fluid ($\sigma_2$), the inverse conductivity ratio ($1/H=\sigma_2/\sigma_1$), the ratio of permittivity and conductivity ratios $S/H = t_1/t_2$ and the measured interfacial tension $\gamma_{int}$.



\begin{table}[h!]
\centering
\begin{ruledtabular}
\begin{tabular}{lllll}
$\phi=V_{Mo}/(V_{Mo}+V_{Si})$ &
$\sigma_2~(\mathrm{S/m})$ &
$1/H$ &
$S/H = t_1/t_2$ &
$\gamma_{int}~ (\mathrm{mN/m})$ \\
\hline
0.0000 & $3.30\times 10^{-11}$ & 0.08 & 0.18 & 3.1\\
0.0046 & $8.00\times 10^{-11}$ & 0.20 & 0.44 & 3.1\\
0.0092 & $1.27\times 10^{-10}$ & 0.32 & 0.70 & 3.1\\
0.0137 & $1.73\times 10^{-10}$ & 0.44 & 0.95 & 3.1\\
0.0159 & $1.96\times 10^{-10}$ & 0.49 & 1.07 & 3.1\\
0.0182 & $2.18\times 10^{-10}$ & 0.55 & 1.201 & 3.1\\
0.0226 & $2.64\times 10^{-10}$ & 0.67 & 1.45 & 3.1\\
0.0270 & $3.09\times 10^{-10}$ & 0.78 & 1.70 & 3.0\\
0.0288 & $3.27\times 10^{-10}$ & 0.83 & 1.80 & 3.0\\
0.0559 & $6.05\times 10^{-10}$ & 1.53 & 3.31 & 3.0\\
0.0816 & $8.67\times 10^{-10}$ & 2.19 & 4.75 & 2.9\\
0.1060 & $1.12\times 10^{-9}$  & 2.82 & 6.11 & 2.9\\
0.1509 & $1.58\times 10^{-9}$  & 3.98 & 8.63 & 2.8\\
0.1916 & $1.99\times 10^{-9}$  & 5.03 & 10.91 & 2.7\\
0.2286 & $2.37\times 10^{-9}$  & 5.98 & 12.98 & 2.7\\
0.2623 & $2.71\times 10^{-9}$  & 6.85 & 14.87 & 2.6\\
0.2932 & $3.03\times 10^{-9}$  & 7.65 & 16.60 & 2.5\\
0.3216 & $3.32\times 10^{-9}$  & 8.38 & 18.19 & 2.5\\
0.3478 & $3.59\times 10^{-9}$  & 9.06 & 19.66 & 2.4\\
0.3721 & $3.83\times 10^{-9}$  & 9.68 & 21.02 & 2.4\\
0.4255 & $4.38\times 10^{-9}$  & 11.06 & 24.01 & 2.3\\
0.5 & $5.14\times 10^{-9}$  & 12.98 & 28.18 & 2.2\\
1.0 & $10.25\times 10^{-9}$  & 25.90 & 59.19 & 1.2\\
\end{tabular}
\end{ruledtabular}
\caption{Motor-oil volume fraction in Mo:Si mixtures, and their corresponding electrical conductivity $\sigma_2$, inverse conductivity ratio $1/H$, the product of $1/H$ with the dielectric constant ratio $S$ (this last quantity is also the ratio of charge relaxation times $t_1/t_2$) and the interfacial tension $\gamma_{int}$ between the two phases.}
\label{tab:emulsionparams}
\end{table}




\subsection{The probability distribution of displacements}
%\label

Adding tracer particles to our system is challenging, as they respond to the strong electric field. Rather than passively tracing the flow, they are attracted to droplet interfaces or stick to the electrodes, making them ineffective for reliable visualization.
%
\begin{figure}[h!]
\centering
\includegraphics[width=0.9\textwidth]{../Figures/threshold_imagej.png}
\caption{{\bf Particle tracking of droplets:} (A) Raw bright-field microscopy image of castor oil droplets in motor oil under an applied electric field. (B) Corresponding binary image after intensity thresholding, where droplets appear as bright spots. This pre-processed image is suitable for particle tracking algorithms such as Trackpy, enabling the extraction of droplet trajectories and displacement statistics. (C) Probability density function $P(\Delta x)$ of droplet displacements at three different lag times, extracted via particle tracking. Each distribution closely follows a Gaussian shape, with no significant skewness or kurtosis deviation over time, confirming the Gaussian nature of the displacement statistics despite anomalous MSD scaling. (D) Mean squared displacement (MSD) of droplets obtained from particle tracking at $E = 9.3~\mathrm{V}/\mu\mathrm{m}$. The observed scaling $\langle \Delta r^2(t) \rangle \sim t^{\gamma}$ with $\gamma > 1$ indicates super-diffusive transport.}
\label{fig:Threshold}
\end{figure}
%
Tracking individual droplets is also difficult, since they may undergo breakup or coalescence during the experiment. To address this, we exploit the lensing effect that droplets create under bright-field illumination. We used undyed castor oil; by applying an intensity threshold to the bright-field images, we generated binary images in which droplets appear as bright spots on a dark background. These binary frames can be analyzed using standard tracking packages such as Trackpy. The limitation of this methods is that we cannot use it for a long time as unlike particles droplet would constantly goes through lots of breakup, coalescence process.

The resulting displacement probability density functions (PDFs) at three different lag times are shown in Fig.~\ref{fig:Threshold} (C). An example MSD curve from particle tracking at $E = 9.3~\mathrm{V}/\mu\mathrm{m}$ is shown in Fig.~\ref{fig:Threshold}(D), displaying super-diffusive behavior with an exponent $\gamma \sim 1.5$, in agreement with DDM-derived results. 
%
Although both Brownian motion and fractional Brownian motion (FBM) yield Gaussian displacement PDFs at fixed lag times, their MSD time dependence differs. In FBM, the MSD follows the anomalous scaling $\langle \Delta r^2(t) \rangle \sim t^{\gamma}$, distinguishing it from classical diffusion (Ref.~[65, 68] in the main manuscript). %~\cite{mandelbrot1968fractional, metzler2000random}. 
%
In our system, the displacement distribution remains Gaussian over time, while the MSD exhibits anomalous scaling, consistent with FBM. Skewness and kurtosis values at three lag times are ($-0.18$, $-0.05$, $0.02$) and ($2.7$, $3.0$, $3.0$) respectively, close to the Gaussian reference (skewness $= 0$, kurtosis $= 3$) values. %Normality tests confirm this: the Shapiro–Wilk and Kolmogorov–Smirnov (KS) tests produce high $p$-values (e.g., Shapiro $p = 0.0022$, KS $p = 8.9 \times 10^{-43}$), indicating Gaussian distributions.
 
\subsection{Same exponent, different method: $\alpha_k$ vs $\alpha_{\nu}$}
Fig.~\ref{fig:alpha_k_nu}(A) shows a plot of $\alpha_k$ vs $\alpha_{\nu}$. The slope ($\approx 1$) shows that there is good correspondence with two different method for the $\alpha$ exponent.
The exponent $5/3=1.67$ (corresponding to the highest field value) is shown shaded along both axes.

\subsection{Different exponent, different method: $\gamma$ vs. $\alpha_{k}$}
Figure~\ref{fig:alpha_k_nu} (B) shows the relation between $\gamma$ and $\alpha_k$.The exponents $\gamma=1.4$ and $\alpha_k=1.4$ have been reported previously (Ref.~[45] and [50] in the main manuscript). Interestingly, our conductivity-tuned system also passes through ($\gamma$, $\alpha_k$)  = (1.4, 1.4) before reaching the plateau values (3/2, 5/3): these plateau values are highlighted by shading.

\begin{figure}[h!]
\centering
\includegraphics[width=0.9\textwidth]{../Figures/alpha_k_nu_gamma.png}
\caption{{\bf Comparison of scaling exponents}: (A) Comparison of exponents extracted from the PIV $k$ ($\alpha_k$) and from shear stress spectrum analysis ($\alpha_{\nu}$). Only the highest-conductivity emulsion provides measurable $\alpha_k$, and corresponding $\alpha_{\nu}$ values at the largest $1/H$ are selected. The near-unity slope indicates consistency between the two independent methods. The shaded region marks the theoretical value $5/3 = 1.67$, with width equal to the uncertainty of the closest data point, showing that the exponents converge toward the $5/3$ plateau at the highest fields. (B) Comparison of $\gamma$ and $\alpha_k$: As the conductivity is increased, the system passes through the point $(\gamma,\alpha_k) = (1.4, 1.4)$ reported before later approaching the plateau values $\gamma = 3/2$ and $\alpha_k = 5/3$, which are highlighted by the shaded region. }
\label{fig:alpha_k_nu}
\end{figure}





%%% Add this line AFTER all your figures and tables
\subsection{Videos}
Motions in the castor-oil–in–motor-oil emulsion at electric fields of $E = 3.7$, $5.6$, and $8.4~\mathrm{V/\mu m}$, showing increasingly rapid droplet motion with increasing field strength. At the end the field is turned off, and the sudden termination of all motions stop nearly instantaneously in the absence of an electric field. For convenient control of movie size, we use different parameters than in the data analysis: a region of interest of 900$\times$900 pixels, imaged with a 10x lens to better display the droplets,  is obtained at a frame rate of 41 fps.

%\bibliography{00-ref.bib}

\end{document}


==> anc/00-ref.bib <==
@article{taylor1966studies,
  title={Studies in electrohydrodynamics. I. The circulation produced in a drop by an electric field},
  author={Taylor, Geoffrey Ingram},
  journal={Proceedings of the Royal Society of London. Series A. Mathematical and Physical Sciences},
  volume={291},
  number={1425},
  pages={159--166},
  year={1966},
  publisher={The Royal Society London}
}

@article{melcher1969electrohydrodynamics,
  title={Electrohydrodynamics: a review of the role of interfacial shear stresses},
  author={Melcher, JR and Taylor, GI},
  journal={Annual review of fluid mechanics},
  volume={1},
  number={1},
  pages={111--146},
  year={1969},
  publisher={Annual Reviews 4139 El Camino Way, PO Box 10139, Palo Alto, CA 94303-0139, USA}
}
@article{saville1997electrohydrodynamics,
  title={Electrohydrodynamics: the Taylor-Melcher leaky dielectric model},
  author={Saville, DA},
  journal={Annual Review of Fluid Mechanics},
  volume={29},
  number={1},
  pages={27--64},
  year={1997},
  publisher={Annual Reviews 4139 El Camino Way, PO Box 10139, Palo Alto, CA 94303-0139, USA}
}

@article{torza1971electrohydrodynamic,
  title={Electrohydrodynamic deformation and bursts of liquid drops},
  author={Torza, S and Cox, RG and Mason, SG},
  journal={Philosophical Transactions of the Royal Society of London. Series A, Mathematical and Physical Sciences},
  volume={269},
  number={1198},
  pages={295--319},
  year={1971},
  publisher={The Royal Society London}
}
@article{lac2007axisymmetric,
  title={Axisymmetric deformation and stability of a viscous drop in a steady electric field},
  author={Lac, Etienne and Homsy, GM},
  journal={Journal of Fluid Mechanics},
  volume={590},
  pages={239--264},
  year={2007},
  publisher={Cambridge University Press}
}

@article{he2013electrorotation,
  title={Electrorotation of a viscous droplet in a uniform direct current electric field},
  author={He, Hui and Salipante, Paul F and Vlahovska, Petia M},
  journal={Physics of Fluids},
  volume={25},
  number={3},
  year={2013},
  publisher={AIP Publishing}
}

@article{zeng2004principles,
  title={Principles of droplet electrohydrodynamics for lab-on-a-chip},
  author={Zeng, Jun and Korsmeyer, Tom},
  journal={Lab on a Chip},
  volume={4},
  number={4},
  pages={265--277},
  year={2004},
  publisher={Royal Society of Chemistry}
}

@article{nganguia2013equilibrium,
  title={Equilibrium electro-deformation of a surfactant-laden viscous drop},
  author={Nganguia, Herve and Young, Y-N and Vlahovska, Petia M and Blawzdziewicz, Jerzy and Zhang, J and Lin, H},
  journal={Physics of Fluids},
  volume={25},
  number={9},
  year={2013},
  publisher={AIP Publishing}
}

@article{zabarankin2013viscous,
  title={Viscous drop in compressional Stokes flow},
  author={Zabarankin, Michael and Smagin, Irina and Lavrenteva, Olga M and Nir, Avinoam},
  journal={Journal of Fluid Mechanics},
  volume={720},
  pages={169--191},
  year={2013},
  publisher={Cambridge University Press}
}

@article{zhang2013transient,
  title={Transient solution for droplet deformation under electric fields},
  author={Zhang, Jia and Zahn, Jeffrey D and Lin, Hao},
  journal={Physical Review E — Statistical, Nonlinear, and Soft Matter Physics},
  volume={87},
  number={4},
  pages={043008},
  year={2013},
  publisher={APS}
}

@article{yariv2013electrohydrodynamic,
  title={Electrohydrodynamic drop deformation by strong electric fields: slender-body analysis},
  author={Yariv, Ehud and Rhodes, Dov},
  journal={SIAM Journal on Applied Mathematics},
  volume={73},
  number={6},
  pages={2143--2161},
  year={2013},
  publisher={SIAM}
}


@article{zaburdaev2015levy,
  title={L{\'e}vy walks},
  author={Zaburdaev, Vasily and Denisov, Sergey and Klafter, Joseph},
  journal={Reviews of Modern Physics},
  volume={87},
  number={2},
  pages={483--530},
  year={2015},
  publisher={APS}
}


@article{karyappa2014breakup,
  title={Breakup of a conducting drop in a uniform electric field},
  author={Karyappa, Rahul B and Deshmukh, Shivraj D and Thaokar, Rochish M},
  journal={Journal of Fluid Mechanics},
  volume={754},
  pages={550--589},
  year={2014},
  publisher={Cambridge University Press}
}

@article{pillai2016electrokinetics,
  title={Electrokinetics of isolated electrified drops},
  author={Pillai, Rohit and Berry, Joseph D and Harvie, Dalton JE and Davidson, Malcolm R},
  journal={Soft matter},
  volume={12},
  number={14},
  pages={3310--3325},
  year={2016},
  publisher={Royal Society of Chemistry}
}

@article{brosseau2017streaming,
  title={Streaming from the equator of a drop in an external electric field},
  author={Brosseau, Quentin and Vlahovska, Petia M},
  journal={Physical review letters},
  volume={119},
  number={3},
  pages={034501},
  year={2017},
  publisher={APS}
}

@article{ha2000electrohydrodynamics,
  title={Electrohydrodynamics and electrorotation of a drop with fluid less conductive than that of the ambient fluid},
  author={Ha, Jong-Wook and Yang, Seung-Man},
  journal={Physics of Fluids},
  volume={12},
  number={4},
  pages={764--772},
  year={2000},
  publisher={American Institute of Physics}
}


@article{mostowfi2021electrohydrodynamic,
  title={Electrohydrodynamic Instabilities in Free Emulsion Films},
  author={Mostowfi, Farshid and Tchoukov, Plamen and Panchev, Nikolay and Dabros, Tadeusz and Czarnecki, Jan},
  journal={Colloids and Interfaces},
  volume={5},
  number={3},
  pages={36},
  year={2021},
  publisher={MDPI}
}

@article{lee2002electrowetting,
  title={Electrowetting and electrowetting-on-dielectric for microscale liquid handling},
  author={Lee, Junghoon and Moon, Hyejin and Fowler, Jesse and Schoellhammer, Thomas and Kim, Chang-Jin},
  journal={Sensors and actuators a: Physical},
  volume={95},
  number={2-3},
  pages={259--268},
  year={2002},
  publisher={Elsevier}
}

@article{mugele2005electrowetting,
  title={Electrowetting: from basics to applications},
  author={Mugele, Frieder and Baret, Jean-Christophe},
  journal={Journal of physics: condensed matter},
  volume={17},
  number={28},
  pages={R705},
  year={2005},
  publisher={IOP Publishing}
}


@article{liu2023electrowetting,
  title={Electrowetting-based digital microfluidics: Toward a full-functional miniaturized platform for biochemical and biological applications},
  author={Liu, Xianming and Ma, Dachuan and Ye, Haiyue and Hou, Yue and Bai, Xue and Xing, Yaru and Cheng, Xing and Lin, Bingcheng and Lu, Yao},
  journal={TrAC Trends in Analytical Chemistry},
  volume={166},
  pages={117153},
  year={2023},
  publisher={Elsevier}
}

@article{sanz2007evidence,
  title={Evidence for out-of-equilibrium crystal nucleation in suspensions of oppositely charged colloids},
  author={Sanz, Eduardo and Valeriani, Chantal and Frenkel, Daan and Dijkstra, Marjolein},
  journal={Physical review letters},
  volume={99},
  number={5},
  pages={055501},
  year={2007},
  publisher={APS}
}


@article{langer1980instabilities,
  title={Instabilities and pattern formation in crystal growth},
  author={Langer, James S},
  journal={Reviews of modern physics},
  volume={52},
  number={1},
  pages={1},
  year={1980},
  publisher={APS}
}
@article{lowen2004marriage,
  title={The marriage of electrostatics and hydrodynamics: simulating the dynamics of charged colloids},
  author={Lowen, H},
  journal={Journal of Physics Condensed Matter},
  volume={16},
  number={10},
  pages={V7--V9},
  year={2004},
  publisher={IOP PUBLISHING LTD}
}

@article{metzler2000random,
  title={The random walk's guide to anomalous diffusion: a fractional dynamics approach},
  author={Metzler, Ralf and Klafter, Joseph},
  journal={Physics Reports},
  volume={339},
  number={1},
  pages={1--77},
  year={2000},
  publisher={Elsevier}
}

@article{metzler2004restaurant,
  title={The restaurant at the end of the random walk: recent developments in the description of anomalous transport by fractional dynamics},
  author={Metzler, Ralf and Klafter, Joseph},
  journal={Journal of Physics A: Mathematical and General},
  volume={37},
  number={31},
  pages={R161},
  year={2004},
  publisher={IOP Publishing}
}

@article{metzler2014anomalous,
  title={Anomalous diffusion models and their properties: non-stationarity, non-ergodicity, and ageing at the centenary of single particle tracking},
  author={Metzler, Ralf and Jeon, Jae-Hyung and Cherstvy, Andrey G and Barkai, Eli},
  journal={Physical Chemistry Chemical Physics},
  volume={16},
  number={44},
  pages={24128--24164},
  year={2014},
  publisher={Royal Society of Chemistry}
}

@article{mandelbrot1968fractional,
  title={Fractional Brownian motion, fractional noise and applications},
  author={Mandelbrot, B},
  journal={Siam Review},
  volume={10},
  number={4},
  pages={442--437},
  year={1968}
}


@article{cerbino2008differential,
  title={Differential dynamic microscopy: probing wave vector dependent dynamics with a microscope},
  author={Cerbino, Roberto and Trappe, Veronique},
  journal={Physical review letters},
  volume={100},
  number={18},
  pages={188102},
  year={2008},
  publisher={APS}
}

@article{ajayi1978note,
  title={A note on Taylor’s electrohydrodynamic theory},
  author={Ajayi, OO},
  journal={Proceedings of the Royal Society of London. A. Mathematical and Physical Sciences},
  volume={364},
  number={1719},
  pages={499--507},
  year={1978},
  publisher={The Royal Society London}
}

@article{feng1996computational,
  title={A computational analysis of electrohydrodynamics of a leaky dielectric drop in an electric field},
  author={Feng, James Q and Scott, Timothy C},
  journal={Journal of Fluid Mechanics},
  volume={311},
  pages={289--326},
  year={1996},
  publisher={Cambridge University Press}
}

@article{bentenitis2005droplet,
  title={Droplet deformation in dc electric fields: the extended leaky dielectric model},
  author={Bentenitis, Nikolaos and Krause, Sonja},
  journal={Langmuir},
  volume={21},
  number={14},
  pages={6194--6209},
  year={2005},
  publisher={ACS Publications}
}

@article{zholkovskij2002electrokinetic,
  title={An electrokinetic model of drop deformation in an electric field},
  author={Zholkovskij, Emilij K and Masliyah, Jacob H and Czarnecki, Jan},
  journal={Journal of Fluid Mechanics},
  volume={472},
  pages={1--27},
  year={2002},
  publisher={Cambridge University Press}
}

@article{moriya1986deformation,
  title={Deformation of droplets suspended in viscous media in an electric field. 1. Rate of deformation},
  author={Moriya, Satoru and Adachi, Keiichiro and Kotaka, Tadao},
  journal={Langmuir},
  volume={2},
  number={2},
  pages={155--160},
  year={1986},
  publisher={ACS Publications}
}

@article{zabarankin2020small,
  title={Small deformation theory for two leaky dielectric drops in a uniform electric field},
  author={Zabarankin, Michael},
  journal={Proceedings of the Royal Society A},
  volume={476},
  number={2233},
  pages={20190517},
  year={2020},
  publisher={The Royal Society Publishing}
}

@article{esmaeeli2011transient,
  title={Transient electrohydrodynamics of a liquid drop},
  author={Esmaeeli, Asghar and Sharifi, Payam},
  journal={Physical Review E—Statistical, Nonlinear, and Soft Matter Physics},
  volume={84},
  number={3},
  pages={036308},
  year={2011},
  publisher={APS}
}

@article{vlahovska2019electrohydrodynamics,
  title={Electrohydrodynamics of drops and vesicles},
  author={Vlahovska, Petia M},
  journal={Annual Review of Fluid Mechanics},
  volume={51},
  number={1},
  pages={305--330},
  year={2019},
  publisher={Annual Reviews}
}

@article{das2017nonlinear,
  title={A nonlinear small-deformation theory for transient droplet electrohydrodynamics},
  author={Das, Debasish and Saintillan, David},
  journal={Journal of Fluid Mechanics},
  volume={810},
  pages={225--253},
  year={2017},
  publisher={Cambridge University Press}
}

@article{das2017electrohydrodynamics,
  title={Electrohydrodynamics of viscous drops in strong electric fields: numerical simulations},
  author={Das, Debasish and Saintillan, David},
  journal={Journal of Fluid Mechanics},
  volume={829},
  pages={127--152},
  year={2017},
  publisher={Cambridge University Press}
}

@article{feng1999electrohydrodynamic,
  title={Electrohydrodynamic behaviour of a drop subjected to a steady uniform electric field at finite electric Reynolds number},
  author={Feng, James Q},
  journal={Proceedings of the Royal Society of London. Series A: Mathematical, Physical and Engineering Sciences},
  volume={455},
  number={1986},
  pages={2245--2269},
  year={1999},
  publisher={The Royal Society}
}

@article{supeene2008deformation,
  title={Deformation of a droplet in an electric field: Nonlinear transient response in perfect and leaky dielectric media},
  author={Supeene, Graeme and Koch, Charles R and Bhattacharjee, Subir},
  journal={Journal of colloid and interface science},
  volume={318},
  number={2},
  pages={463--476},
  year={2008},
  publisher={Elsevier}
}


@article{lopez2011charge,
  title={A charge-conservative approach for simulating electrohydrodynamic two-phase flows using volume-of-fluid},
  author={L{\'o}pez-Herrera, JM and Popinet, St{\'e}phane and Herrada, MA2764018},
  journal={Journal of Computational Physics},
  volume={230},
  number={5},
  pages={1939--1955},
  year={2011},
  publisher={Elsevier}
}

@article{lanauze2015nonlinear,
  title={Nonlinear electrohydrodynamics of slightly deformed oblate drops},
  author={Lanauze, Javier A and Walker, Lynn M and Khair, Aditya S},
  journal={Journal of Fluid Mechanics},
  volume={774},
  pages={245--266},
  year={2015},
  publisher={Cambridge University Press}
}

@article{sengupta2017role,
  title={The role of surface charge convection in the electrohydrodynamics and breakup of prolate drops},
  author={Sengupta, Rajarshi and Walker, Lynn M and Khair, Aditya S},
  journal={Journal of Fluid Mechanics},
  volume={833},
  pages={29--53},
  year={2017},
  publisher={Cambridge University Press}
}

@article{duft2003rayleigh,
  title={Rayleigh jets from levitated microdroplets},
  author={Duft, Denis and Achtzehn, Tobias and M{\"u}ller, Rene and Huber, Bernd A and Leisner, Thomas},
  journal={Nature},
  volume={421},
  number={6919},
  pages={128--128},
  year={2003},
  publisher={Nature Publishing Group UK London}
}

@article{collins2008electrohydrodynamic,
  title={Electrohydrodynamic tip streaming and emission of charged drops from liquid cones},
  author={Collins, Robert T and Jones, Jeremy J and Harris, Michael T and Basaran, Osman A},
  journal={Nature Physics},
  volume={4},
  number={2},
  pages={149--154},
  year={2008},
  publisher={Nature Publishing Group UK London}
}

@article{baygents1998electrohydrodynamic,
  title={Electrohydrodynamic deformation and interaction of drop pairs},
  author={Baygents, James C and Rivette, NJ and Stone, Howard A},
  journal={Journal of Fluid Mechanics},
  volume={368},
  pages={359--375},
  year={1998},
  publisher={Cambridge University Press}
}

@article{rahmat2018multiphase,
  title={A multiphase ISPH method for simulation of droplet coalescence and electro-coalescence},
  author={Rahmat, Amin and Yildiz, M},
  journal={International Journal of Multiphase Flow},
  volume={105},
  pages={32--44},
  year={2018},
  publisher={Elsevier}
}

@article{tomar2007two,
  title={Two-phase electrohydrodynamic simulations using a volume-of-fluid approach},
  author={Tomar, Gaurav and Gerlach, Daniel and Biswas, Gautam and Alleborn, Norbert and Sharma, Ashutosh and Durst, Franz and Welch, Samuel WJ and Delgado, Antonio},
  journal={Journal of Computational Physics},
  volume={227},
  number={2},
  pages={1267--1285},
  year={2007},
  publisher={Elsevier}
}

@article{hua2008numerical,
  title={Numerical simulation of deformation/motion of a drop suspended in viscous liquids under influence of steady electric fields},
  author={Hua, Jinsong and Lim, Liang Kuang and Wang, Chi-Hwa},
  journal={Physics of Fluids},
  volume={20},
  number={11},
  year={2008},
  publisher={AIP Publishing}
}


@article{nganguia2019effects,
  title={Effects of surfactant transport on electrodeformation of a viscous drop},
  author={Nganguia, Herve and Pak, On Shun and Young, Y-N},
  journal={Physical Review E},
  volume={99},
  number={6},
  pages={063104},
  year={2019},
  publisher={APS}
}


@article{sorgentone2021numerical,
  title={Numerical and asymptotic analysis of the three-dimensional electrohydrodynamic interactions of drop pairs},
  author={Sorgentone, Chiara and Kach, Jeremy I and Khair, Aditya S and Walker, Lynn M and Vlahovska, Petia M},
  journal={Journal of Fluid Mechanics},
  volume={914},
  pages={A24},
  year={2021},
  publisher={Cambridge University Press}
}


@article{paknemat2012numerical,
  title={Numerical simulation of drop deformations and breakup modes caused by direct current electric fields},
  author={Paknemat, H and Pishevar, AR and Pournaderi, P},
  journal={Physics of Fluids},
  volume={24},
  number={10},
  year={2012},
  publisher={AIP Publishing}
}

@article{dong2018electrohydrodynamic,
  title={Electrohydrodynamic interaction, deformation, and coalescence of suspended drop pairs at varied angle of incidence},
  author={Dong, Qingming and Sau, Amalendu},
  journal={Physical Review Fluids},
  volume={3},
  number={7},
  pages={073701},
  year={2018},
  publisher={APS}
}

@article{dong2019breakup,
  title={Breakup of a leaky dielectric drop in a uniform electric field},
  author={Dong, Qingming and Sau, Amalendu},
  journal={Physical Review E},
  volume={99},
  number={4},
  pages={043106},
  year={2019},
  publisher={APS}
}

@article{salipante2013electrohydrodynamic,
  title={Electrohydrodynamic rotations of a viscous droplet},
  author={Salipante, Paul F and Vlahovska, Petia M},
  journal={Physical Review E — Statistical, Nonlinear, and Soft Matter Physics},
  volume={88},
  number={4},
  pages={043003},
  year={2013},
  publisher={APS}
}

@article{quincke1896ueber,
  title={Ueber rotationen im constanten electrischen felde},
  author={Quincke, G},
  journal={Annalen der Physik},
  volume={295},
  number={11},
  pages={417--486},
  year={1896},
  publisher={Wiley Online Library}
}

@article{sato2006behavior,
  title={Behavior of oblately deformed droplets in an immiscible dielectric liquid under a steady and uniform electric field},
  author={Sato, Hiromi and Kaji, Nobufuji and Mochizuki, Takaaki and Mori, Yasuhiko H},
  journal={Physics of Fluids},
  volume={18},
  number={12},
  year={2006},
  publisher={AIP Publishing}
}

@article{tadavani2016effect,
  title={The effect of confinement on the electrohydrodynamic behavior of droplets in a microfluidic oil-in-oil emulsion},
  author={Tadavani, Somayeh Khajehpour and Munroe, James R and Yethiraj, Anand},
  journal={Soft Matter},
  volume={12},
  number={45},
  pages={9246--9255},
  year={2016},
  publisher={Royal Society of Chemistry}
}

@article{zaburdaev2015levy,
  title={L{\'e}vy walks},
  author={Zaburdaev, Vasily and Denisov, Sergey and Klafter, Joseph},
  journal={Reviews of Modern Physics},
  volume={87},
  number={2},
  pages={483--530},
  year={2015},
  publisher={APS}
}


@article{mukherjee2021anomalous,
  title={Anomalous diffusion and L{\'e}vy walks distinguish active from inertial turbulence},
  author={Mukherjee, Siddhartha and Singh, Rahul K and James, Martin and Ray, Samriddhi Sankar},
  journal={Physical Review Letters},
  volume={127},
  number={11},
  pages={118001},
  year={2021},
  publisher={APS}
}


@article{marchetti2013hydrodynamics,
  title={Hydrodynamics of soft active matter},
  author={Marchetti, M. Cristina and Joanny, Jean-Fran{\c{c}}ois and Ramaswamy, Sriram and Liverpool, Tanniemola B and Prost, Jacques and Rao, Madan and Simha, R Aditi},
  journal={Reviews of Modern Physics},
  volume={85},
  number={3},
  pages={1143},
  year={2013},
  publisher={APS}
}

@article{doostmohammadi2018active,
  title={Active nematics},
  author={Doostmohammadi, Amin and Ign{\'e}s-Mullol, Jordi and Yeomans, Julia M and Sagu{\'e}s, Francesc},
  journal={Nature Communications},
  volume={9},
  number={1},
  pages={3246},
  year={2018},
  publisher={Nature Publishing Group}
}

@article{wensink2012meso,
  title={Meso-scale turbulence in living fluids},
  author={Wensink, H. H. and Dunkel, J. and Heidenreich, S. and Drescher, K. and Goldstein, R. E. and L\"owen, H. and Yeomans, J. M.},
  journal={Proceedings of the National Academy of Sciences},
  volume={109},
  number={36},
  pages={14308--14313},
  year={2012}
}

@article{fodor2016far,
  title={How far from equilibrium is active matter?},
  author={Fodor, {\'E}tienne and Nardini, Cesare and Cates, Michael E. and Tailleur, Julien and Visco, Pierpaolo and van Wijland, Fr{\'e}d{\'e}ric},
  journal={Physical Review Letters},
  volume={117},
  number={3},
  pages={038103},
  year={2016}
}

@article{dunkel2013fluid,
  title={Fluid dynamics of bacterial turbulence},
  author={Dunkel, J\"orn and Heidenreich, Sebastian and Drescher, Knut and Wensink, Hendrik H. and B\"ar, Markus and Goldstein, Raymond E.},
  journal={Physical Review Letters},
  volume={110},
  number={22},
  pages={228102},
  year={2013}
}

@article{bechinger2016active,
  title={Active particles in complex and crowded environments},
  author={Bechinger, Clemens and Di Leonardo, Roberto and L\"owen, Hartmut and Reichhardt, Charles and Volpe, Giovanni and Volpe, Giorgio},
  journal={Reviews of Modern Physics},
  volume={88},
  number={4},
  pages={045006},
  year={2016}
}

@article{guillamat2017taming,
  title={Taming active turbulence with patterned soft interfaces},
  author={Guillamat, Pau and Ign{\'e}s-Mullol, Jordi and Sagu{\'e}s, Francesc},
  journal={Nature Communications},
  volume={8},
  pages={564},
  year={2017},
  publisher={Nature Publishing Group}
}

@article{lattuada2025hitchhiker,
  title={The Hitchhiker's Guide to Differential Dynamic Microscopy},
  author={Lattuada, Enrico and Krautgasser, Fabian and Lavaud, Maxime and Giavazzi, Fabio and Cerbino, Roberto},
  journal={arXiv preprint arXiv:2507.05058},
  year={2025}
}

@misc{openpiv,
  title        = {OpenPIV},
  author       = {{OpenPIV Python contributors}},
  howpublished = {Software},
  note         = {Version 0.25.3},
  year         = {2024},
  doi          = {10.5281/zenodo.593157},
  url          = {https://openpiv.readthedocs.io/},
}

@article{abdulwahab2020review,
  title={A review in particle image velocimetry techniques (developments and applications)},
  author={Abdulwahab, Mohammed Raad and Ali, Yasir H and Habeeb, Fatima J and Borhana, Abdoulhadi A and Abdelrhman, Ahmed M and Al-Obaidi, Salah M Ali},
  journal={Journal of Advanced Research in Fluid Mechanics and Thermal Sciences},
  volume={65},
  number={2},
  pages={213--229},
  year={2020}
}

@article{lanauze2013influence,
  title={The influence of inertia and charge relaxation on electrohydrodynamic drop deformation},
  author={Lanauze, Javier A and Walker, Lynn M and Khair, Aditya S},
  journal={Physics of Fluids},
  volume={25},
  number={11},
  year={2013},
  publisher={AIP Publishing}
}

@article{salipante2010electrohydrodynamics,
  title={Electrohydrodynamics of drops in strong uniform dc electric fields},
  author={Salipante, Paul F and Vlahovska, Petia M},
  journal={Physics of Fluids},
  volume={22},
  number={11},
  year={2010},
  publisher={AIP Publishing}
}


@misc{thermofisher_conductivity,
  author       = {{Thermo Fisher Scientific}},
  title        = {Conductivity Measurement \& Testing},
  howpublished = {\url{https://www.thermofisher.com/ca/en/home/life-science/lab-equipment/ph-electrochemistry/conductivity-measurement-testing.html}},
  note         = {Accessed: 2025-10-02},
  year         = {n.d.}
}

@Article{Varshney2016,
author = {Varshney, Atul and Gohil, Smita and Sathe, Mayur and RV, Seshagiri Rao and Joshi, JB and Bhattacharya, S and Yethiraj, Anand and Ghosh, Shankar}, 
editor = {}, 
title = {Multiscale flow in an electro-hydrodynamically driven oil-in-oil emulsion}, 
journal = {Soft Matter}, 
volume = {12}, 
number = {6}, 
pages = {1759–1764}, 
year = {2016}, 
abstract = {… Multiscale flow in an electro-hydrodynamically driven oil-in-oil emulsion† … One example is in fluidturbulence, which is represented as an energy-cascade flowing from larger scale … We havecharacterized the multi-scale flow that arises on application of an electric field in an oil-in …}, 
location = {}, 
keywords = {ownpubs; dg18}}

@Article{Caspi2000,
author = {Caspi, Avi and Granek, Rony and Elbaum, Michael}, 
editor = {}, 
title = {Enhanced Diffusion in Active Intracellular Transport}, 
journal = {Physical Review Letters}, 
volume = {85}, 
number = {26}, 
pages = {5655–5658}, 
year = {2000}, 
abstract = {}, 
location = {}, 
keywords = {skt2; skt3; active; diffusion}}

@Article{Kulic2008,
author = {Kulić, Igor M and Brown, André EX and Kim, Hwajin and Kural, Comert and Blehm, Benjamin and Selvin, Paul R and Nelson, Philip C and Gelfand, Vladimir I}, 
editor = {}, 
title = {The role of microtubule movement in bidirectional organelle transport}, 
journal = {Proceedings of the National Academy of Sciences}, 
volume = {105}, 
number = {29}, 
pages = {10011–10016}, 
year = {2008}, 
abstract = {}, 
location = {}, 
keywords = {}}

@Article{Hoffman2006,
author = {Hoffman, Brenton D and Massiera, Gladys and Van Citters, Kathleen M and Crocker, John C}, 
editor = {}, 
title = {The consensus mechanics of cultured mammalian cells}, 
journal = {Proceedings of the National Academy of Sciences}, 
volume = {103}, 
number = {27}, 
pages = {10259–10264}, 
year = {2006}, 
abstract = {}, 
location = {}, 
keywords = {active motions; 3/2 power law}}


@book{berne2000dynamic,
  title={Dynamic light scattering: with applications to chemistry, biology, and physics},
  author={Berne, Bruce J and Pecora, Robert},
  year={2000},
  publisher={Courier Corporation}
}



@Article{Varshney2016,
author = {Varshney, Atul and Gohil, Smita and Sathe, Mayur and RV, Seshagiri Rao and Joshi, JB and Bhattacharya, S and Yethiraj, Anand and Ghosh, Shankar}, 
editor = {}, 
title = {Multiscale flow in an electro-hydrodynamically driven oil-in-oil emulsion}, 
journal = {Soft Matter}, 
volume = {12}, 
number = {6}, 
pages = {1759–1764}, 
year = {2016}, 
location = {}, 
keywords = {ownpubs; dg18}}


